GPU-accelerated factorization sets in numerical semigroups via parallel bounded lexicographic streams

We describe a method for parallelizing the lexicographic enumeration algorithm for the factorization set of an element in a numerical semigroup via bounds. This enables the use of GPU and distributed computing methods. We provide a CUDA implementation with measured runtimes.

==> factorize.cu <==
#include <stdio.h>
#include <ctime>

// For the CUDA runtime routines (prefixed with "cuda_")
#include <cuda_runtime.h>
#include <exception>

#include <helper_cuda.h>

// To build, place this file in the NVIDIA "cuda-samples" repository and run "nvcc .\factorize.cu -o factorize.exe -allow-unsupported-compiler -I Common\"

constexpr int ELEMENT = 
// 120;
// 500;//-43*3;
// 1000;
1500;
// 2000;
// 3000;
// 5000;
// 7000;
// 9000;
// 10000;
// 13000;
// 17000;
// 20000;
// 23000;
// 27000;
// 45000;
// 70000;
// 150000;
// 225000;
// 300000;
// 500000;
constexpr int DIM = 
// 3;
// 4;
// 5;
6;
// 7;
using Factorization = int[DIM];

Factorization generators = {13,37,38
  ,40
  ,41
  ,42
  // ,43
};

constexpr bool useModuloOptimization = 
// false;
true;

int orderOfAinB(int a, int b) {
  int mod = a % b;
  int result = 0;
  for (int i = 1; i <= b; i++) {
    result += mod;
    if (result % b == 0) {
      return i;
    }
  }
}

constexpr int kernelsBetweenFreshBounds = 
// 4;
// 8;
// 16;
// 32;
// 64;
// 128;
// 256;
// 512;
1024; // good
// 2048;

constexpr int BLOCKS = 
// 1;
// 2;
// 8;
// 16;
// 32;
// 68;
68 *
2;// good
// 4;
// 8;
// 100;
constexpr int THREADS_PER_BLOCK = 
// 1;
// 2;
// 4;
8; // good
// 16;
// 32;
// 128;
constexpr int TOTAL_THREADS = BLOCKS * THREADS_PER_BLOCK;

// template<int n> using Factorization = int[n];  //todo template everything by dim
// #define printf(...) (0)
// #define fprintf(...) (0)
#define vfprintf fprintf  // macro for optionally disabling all printing
#define vprintf printf
#define printfacln(f, prefix)   vprintf(prefix ": (%i, %i, %i)\n", f[0], f[1], f[2]);
// , f[3]\
 , f[4], f[5], f[6]
// );
#define printfac(f, prefix)   vprintf(prefix ": (%i, %i, %i)", f[0], f[1], f[2]);
//,  f[3]\
, f[4], f[5], f[6]
// );


void copy(const Factorization* source, Factorization* target, int dim) { // todo this should just use memcpy/cudamemcpy directly
  for (int j = 0; j < dim; j++) {
    (*target)[j] = (*source)[j];
  }
}
//unused.
__host__ __device__ bool facIsEqual(const Factorization* a, const Factorization* b) {
  const Factorization& A = *a; const Factorization& B = *b;
  for (int i = 0; i < DIM; i++) {
    if (A[i] != B[i]) { return false;}
  }
  return true;
}





__device__ void d_copy(const Factorization* d_source, Factorization* d_target, int dim) { // todo this should just use memcpy/cudamemcpy directly
  #pragma unroll
  for (int j = 0; j < dim; j++) {
    (*d_target)[j] = (*d_source)[j];
  }
}




__host__ __device__ bool lexicogLeq(const Factorization* a, const Factorization* b) { 
  const Factorization& A = *a; const Factorization& B = *b;
  // for loop based comparison
  for (int i = 0; i < DIM; i++) {
    if (A[i] < B[i]) { return true; }
    else if (A[i] > B[i]) { return false; }
    else { // equality is the only case remaining
      if (i == DIM - 1) {
        return true;
      } // else, continue
    }
  }

  // Now this should be unreachable
  printf("Lexicog comparison fail?");
  return true;

  // boolean expression based
  // return A[0] < B[0] || (
  //   A[0] == B[0] && (
  //     A[1] < B[1] || (
  //       A[1] == B[1] && (
  //         A[2] < B[2] || (
  //           A[2] == B[2] && (
  //             A[3] < B[3] || (
  //               A[3] == B[3] && (
  //                 A[4] < B[4] || (
  //                   A[4] == B[4] && (
  //                     A[5] < B[5] || (
  //                       A[5] == B[5] && (
  //                         A[6] <= B[6]
  //                       )
  //                     )
  //                   // A[5] <= B[5]
  //                   )
  //                 )
  //               // A[4] <= B[4]
  //               )
  //             )
  //             // A[3] <= B[3]
  //           )
  //         )
  //       )
  //     )
  //   )
  // );
}

__device__ int d_phi(const Factorization* factorization, const Factorization* generators) {
  int sum = 0;
  // #pragma unroll // can't unroll addition without atomicAdd.
  for (int i = 0; i < DIM; i++) {
    sum += (*factorization)[i] * (*generators)[i];
  }
  return sum;
}

int phi(const Factorization* factorization, const Factorization* generators) {
  int sum = 0;
  for (int i = 0; i < DIM; i++) {
    sum += (*factorization)[i] * (*generators)[i];
  }
  return sum;
}

int savedFactorizationCounter = 0;
Factorization* savedFacs = new Factorization[1000](); // []() zero-initializes
void saveSingleFactorization(const Factorization& f) {  // circular in-memory save buffer; this could save to a file
  // printfacln(f, "Saving single");
  copy(&f, &(savedFacs[savedFactorizationCounter % 1000]), DIM);
  savedFactorizationCounter = (savedFactorizationCounter + 1);// % 1000;
}












__device__ void nextCandidateLexicographic_inPlace(
  const int element, const int dim,
  Factorization *lastCandidate, const Factorization *generators,
  bool* wasValid, const Factorization* bound, bool* endOfStream, int* orderDelta) {
    if (*endOfStream) { return; } // we weren't invited to this party
    const Factorization& b = *bound;
    Factorization& a = *lastCandidate;//alias
    const Factorization& g = *generators;

    int i = -1;
    for (int j = 0; j < dim - 1; j++) { 
      if (a[j] > 0) i = j; 
    } //setting i to rightmost nonzero index, excluding the final
    if (i == -1) {
      // last candidate was the lexigocraphically final candidate; we are done
      printfacln(a, "Final candidate");
      *wasValid = false;
      *endOfStream = true;
      return;
    }
    // if (a[i] == 0) { printf("a[i] == 0; this should not happen;");}
    if (useModuloOptimization && dim > 3 && *wasValid && i == dim - 2) {
      //"slopes" optimization
      if (a[i] <= *orderDelta) {a[i] = 0;}
      else {
        a[i] -= *orderDelta;
      }
    } else { //normal decrement
      (a[i])--;
    }
    a[dim-1] = 0; // may have been nonzero from previous candidate but is now zeroed
    int p = element - d_phi(&a, &g);   // the deficiency
    int m = (p + g[i+1] - 1) / (g[i+1]); // division sans remainder
    int result = m * g[i+1] + d_phi(&a, &g);
    if (result != element) {
      *wasValid = false;
    } else { 
      *wasValid = true;
    }
    (a[i+1]) = m;
    if (lexicogLeq(&a, bound)) {
      // printf("LT: "); printfac(a); printfacln((*bound), "is less than ");
      // *wasValid = false;
      // if (!facIsEqual(&a, bound)) {
      //   printfac(a); printfacln(b, "LT");
      //   printf("LT BOUND;");
      // }
      *endOfStream = true;
    }
}

bool isAllZeroes(const Factorization* fP) {
  const Factorization& f = *fP;
  for (int i = 0; i < DIM; i++) {
    if (f[i] != 0) { return false; }
  }
  return true;
  // return f[0] == 0 && f[1] == 0 && f[2] == 0 && f[3] == 0;
}
void saveHostBufferToFakeDisk(const Factorization* h_buffer, int bufferNumElements) {
  for (int i = 0; i < bufferNumElements; i++) {
    const Factorization& bufferElement = h_buffer[i];
    if (!isAllZeroes(&bufferElement)) {
      saveSingleFactorization(bufferElement);
    }
  }
}























/*
Worker State Management
*/



struct FactorizationCandidateState {
  int element = 0;
  Factorization lastCandidate = {};
  int dim = 0;
  bool wasValid = false;
  Factorization bound = {};
  Factorization generators = {};
  bool endOfStream = true;
  int bufferIndex = 0; // the last used index in this worker's buffer
};














bool newBoundFromExistingState_inPlace(int element, const Factorization* generators, const Factorization* bound, const Factorization* lastCandidate, //FactorizationCandidateState* state,
   Factorization* newBound, int dim) {
  // set j leftmost nonzero such that a_i neq b_i
  int j = -1;
  const Factorization& g = *generators;
  const Factorization& l = *lastCandidate;
  const Factorization& b = *bound;
  Factorization& nB = *newBound;

  try {
    //leftmost nonzero index not matching the bound
    for (int tempJ = dim-1; tempJ >= 0; tempJ--) {
      if (l[tempJ] > 0 && l[tempJ] != (*bound)[tempJ]) { j = tempJ; }
    }
  } catch (std::exception& e) {
    vfprintf(stderr, "Caught something: %s", e.what());
  }
  if (j == dim - 1 || j == -1) { return false; } // The last candidate is equal to the bound (excepting possibly the final); this case means the work cannot be split
  // new bound is subtracting one from a_j and solving for a_{j+1}, zeroes afterward
  copy(lastCandidate, newBound, dim);
  if (nB[j] == 0) { printf("nbj == 0; this shouldnt happen"); }
  nB[j] --;
  // zero everything to the right of the next one
  for (int k = j + 1; k < dim; k++) {
    if (k < dim) { nB[k] = 0; }
  }

  const Factorization& a =*lastCandidate;
  int dividend = element - phi(&nB, generators);   // the deficiency
  int nextGenerator = g[j+1];

  int quotient = dividend / nextGenerator; // division sans remainder
  int r = dividend - quotient * (g[j+1]); // remainder
  bool wasValid = true; //, temporarily
  if (r != 0) {
    quotient++;
    wasValid = false;
  }
  nB[j+1] = quotient;

  //done setting new bound values
  if (lexicogLeq(newBound, bound)) { return false; }  // the supposed new bound is worse than the existing bound
  if (wasValid) {
    // printf("Saving in newBound"); printfacln((*newBound));
    saveSingleFactorization(*newBound); 
  } // both workers are left and right exclusive so this needs to be saved now.

  return true;
}

void giveFreshBounds(FactorizationCandidateState* h_states, int dim) {
  // split work from the last one (which has bound zero) to the second to last, and so forth
  for (int i = 0; i < TOTAL_THREADS/* 8 */; i++) {
    int newStateIndex = TOTAL_THREADS - 1 - i;
    FactorizationCandidateState& newState = h_states[newStateIndex];
    if (!newState.endOfStream) { 
      continue;
     }// doesnt need a new bound
    
    bool success = false;
    FactorizationCandidateState* oldStatePointer = NULL;//temporarily

    //   //the OG slice has its own case
    //   if (i == 0) {
    //   int oldStateIndex = -1;
    //   for (int j = 0; !success && j < TOTAL_THREADS - 1; j++) {  // try to split work starting with the previous worker; if that fails, working backwards
    //     oldStateIndex = j;
    //     oldStatePointer = &(h_states[oldStateIndex]);
    //     FactorizationCandidateState& oldState = *oldStatePointer;
    //     if (oldState.endOfStream) continue;// we can't split an inactive stream
    //     success = newBoundFromExistingState_inPlace(oldState.element, &oldState.generators, &oldState.bound, &oldState.lastCandidate, &newState.bound, dim);
    //   }
    //   if (!success) { 
    //     // couldn't set a bound for this guy, boo hoo;
    //     continue;
    //   }
    // }
    

    int offset = 1;
    int oldStateIndex = -1;
    // for (int j = 0; j < TOTAL_THREADS; j++) {
      // if (i == j) continue; // cant split from self
      // oldStateIndex = j;
    for (; !success && offset <= i; offset++) {  // try to split work starting with the previous worker; if that fails, working backwards
      oldStateIndex = TOTAL_THREADS - 1 - i + offset;
      oldStatePointer = &(h_states[oldStateIndex]);
      FactorizationCandidateState& oldState = *oldStatePointer;
      if (oldState.endOfStream) continue;// we can't split an inactive stream
      success = newBoundFromExistingState_inPlace(oldState.element, &oldState.generators, &oldState.bound, &oldState.lastCandidate, &newState.bound, dim);
    }
    if (!success) { 
      // couldn't set a bound for this guy, boo hoo;
      continue;
    }
    FactorizationCandidateState& oldState = *oldStatePointer;

    // printfacln(newState.bound, "new bound");
    // printfac(oldState.bound, "between"); printfacln(oldState.lastCandidate, " and ");
    

    
    // old version: bound from first to second; new bound to last candidate of second; copy new bound to bound of first
    // current: old keeps its bound, receives new last candidate; new gets new bound, takes old last candidate
    copy(&oldState.lastCandidate, &newState.lastCandidate, DIM);
    copy(&newState.bound, &oldState.lastCandidate, DIM);
    

    newState.endOfStream = false;
  };
}

void zeroDeviceBuffer(Factorization* d_buffer, size_t bufferSize) {
  cudaError_t err = cudaSuccess;
  err = cudaMemset(d_buffer, 0, bufferSize);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to copybufferdevicetohostandclear 2\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
}

void copyBufferDeviceToHostAndClear(Factorization* d_buffer, Factorization* h_buffer, FactorizationCandidateState* h_states, FactorizationCandidateState* d_states, size_t bufferSize) {
  cudaError_t err = cudaSuccess;
  err = cudaMemcpy(h_buffer, d_buffer, bufferSize, cudaMemcpyDeviceToHost);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to copybufferdevicetohostandclear 1: %s\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  zeroDeviceBuffer(d_buffer, bufferSize);

  // set all bufferIndex to zero on d_states
  err = cudaMemcpy(h_states,d_states,  sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyDeviceToHost);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to copybufferdevicetohostandclear 3\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  for (int i = 0; i < TOTAL_THREADS; i++) {
    h_states[i].bufferIndex = 0;
  }
  err = cudaMemcpy(d_states, h_states, sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyHostToDevice);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to copybufferdevicetohostandclear 4\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
}



__global__ void d_anyBufferIsFull(FactorizationCandidateState* d_states, int* d_fullCount, size_t bufferPerThread) { // this could use atomicOr instead of atomicAdd
  int gridIndex = blockIdx.x * blockDim.x + threadIdx.x;
  FactorizationCandidateState& state = d_states[gridIndex];
  if (state.bufferIndex >= bufferPerThread) { atomicAdd(d_fullCount, 1); }
}

bool anyBufferIsFull(FactorizationCandidateState* d_states, size_t bufferPerThread) {
  int fullCount = 0;
  int* d_fullCount;
  cudaMalloc((void**)&d_fullCount, sizeof(int));
  d_anyBufferIsFull<<<BLOCKS, THREADS_PER_BLOCK>>>(d_states, d_fullCount, bufferPerThread);
  cudaMemcpy(&fullCount, d_fullCount, sizeof(int), cudaMemcpyDeviceToHost);
  return fullCount > 0;
}
















__global__ void nextCandidateLexicographic_inPlace_grid(FactorizationCandidateState* d_states, int* d_orderDelta) {
  int element = (*d_states).element;
  int dim = (*d_states).dim;
  int gridIndex = blockIdx.x * blockDim.x + threadIdx.x;
  FactorizationCandidateState& state = d_states[gridIndex];
  nextCandidateLexicographic_inPlace(element, dim,
    &state.lastCandidate, &state.generators,
    &state.wasValid, &state.bound, &state.endOfStream, d_orderDelta);
}

__global__ void copyLastCandidateToBufferIfValid_grid(Factorization* d_buffer, FactorizationCandidateState* d_states, size_t bufferPerThread) {
  int gridIndex = blockIdx.x * blockDim.x + threadIdx.x;
  FactorizationCandidateState& state = d_states[gridIndex];
  if (state.wasValid && !state.endOfStream) {//currently does not include end of stream as that was already saved during bound splitting
    d_copy(&state.lastCandidate, &d_buffer[gridIndex * bufferPerThread + state.bufferIndex], DIM);
    state.bufferIndex ++;
  }
}


__global__ void allThreadsAreFinished_grid(FactorizationCandidateState* d_states, int* d_notFinishedCounter) {
  int gridIndex = blockIdx.x * blockDim.x + threadIdx.x;
  FactorizationCandidateState& state = d_states[gridIndex];
  if (!state.endOfStream) {
    atomicAdd(d_notFinishedCounter, 1); } else { 
    }
}





















/**
 * Host main routine
 */
int main(void) {
  // Error code to check return values for CUDA calls

  cudaError_t err = cudaSuccess;

  int element = ELEMENT;

  int threadsPerBlock = THREADS_PER_BLOCK; // core per SM on a 3080
  int blocksPerGrid = BLOCKS; // number of SMs on a 3080
  int totalThreads = threadsPerBlock * blocksPerGrid;
  size_t bufferPerThread = 1000;
  size_t size = THREADS_PER_BLOCK * BLOCKS * sizeof(FactorizationCandidateState);
  // int size_int = size;

  int dim = DIM;
  //cudamalloc for device vectors

  // cudamalloc d_states
  FactorizationCandidateState *d_states = NULL;
  err = cudaMalloc((void **)&d_states, size);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to allocate device vector B (error code %s)!\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  vfprintf(stdout, "Number of total states: %i\n", totalThreads);
  vfprintf(stdout, "Size of one state: %i\n", sizeof(FactorizationCandidateState));
  vfprintf(stdout, "Allocated %i on the device for states\n", size);
  // #pragma unroll //todo make this a kernel?

  // malloc h_states
  FactorizationCandidateState* h_states = new FactorizationCandidateState[TOTAL_THREADS](); // []() zero-initializes
  // set generators, element, and dim on all h_states
  for (int i = 0; i < TOTAL_THREADS; i++) {
    h_states[i].element = element;
    h_states[i].dim = dim;
    for (int j = 0; j < dim; j++) { h_states[i].generators[j] = generators[j]; }
  }


  err = cudaMemcpy( d_states, h_states, sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyHostToDevice);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to allocate device vector B (error code %s)!\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }

  // set the first factorization
  FactorizationCandidateState& firstState = h_states[TOTAL_THREADS - 1];

  firstState.lastCandidate[0] = (element + generators[0] - 1) / generators[0];
  firstState.endOfStream = false;
  printfacln(firstState.lastCandidate, "First state last candidate");
  if (firstState.lastCandidate[0] * generators[0] == element) { saveSingleFactorization(firstState.lastCandidate); }
  // the rest of the coordinates are already zero from the initializer.
  // first worker's bound is all zeroes, which is set by the initializer.


  // copy h_states to d_states directly after setting instead of multiple calls
  printf("Copying states to device.");
  err = cudaMemcpy(d_states, h_states, sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyHostToDevice);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to copy states to device\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }

  // cudamalloc for d_buffer
  Factorization *d_buffer = NULL;
  size_t bufferNumElements = TOTAL_THREADS * bufferPerThread;
  size_t bufferSize = bufferNumElements * sizeof(Factorization);
  err = cudaMalloc((void **)&d_buffer, bufferSize);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to allocate buffer (error code %s)!\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  vfprintf(stdout, "Allocated %d on the device for buffer\n", bufferSize);
  zeroDeviceBuffer(d_buffer, bufferSize);

  // malloc for h_buffer
  Factorization* h_buffer = new Factorization[bufferNumElements](); // []() zero-initializes
  vfprintf(stdout, "Allocated host buffer %d * %d\n", bufferNumElements, sizeof(Factorization));

  // exit(0);

  // calculate next candidate in a loop on grid
  bool hasCompleted = false;
  int* d_notFinishedCounter;
  err = cudaMalloc((void**)&d_notFinishedCounter, sizeof(int));
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to malloc notfinishedcounter \n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }

  int orderD = orderOfAinB(generators[DIM-2],generators[DIM-1]);
  printf("orderD %i\n", orderD);
  int* d_orderDelta;
  err = cudaMalloc((void**)&d_orderDelta, sizeof(int));
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to malloc orderdelta \n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  err = cudaMemcpy(d_orderDelta, &orderD, sizeof(int), cudaMemcpyHostToDevice);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to memcpy order\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  int counter = 0;
  time_t startTime = time(NULL);
  int h_notFinishedCounter;
    // for (int iterations = 0; iterations < 50 && !hasCompleted; iterations++) {
  while (!hasCompleted) {
    if (counter % kernelsBetweenFreshBounds == 0) {
      err = cudaMemcpy(h_states,d_states,  sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyDeviceToHost);
      if (err != cudaSuccess) {
        vfprintf(stderr, "Failed to copy states to host 5\n",
                cudaGetErrorString(err));
        exit(EXIT_FAILURE);
      }
      giveFreshBounds(h_states, dim);
      err = cudaMemcpy(d_states, h_states, sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyHostToDevice);
      if (err != cudaSuccess) {
        vfprintf(stderr, "Failed to copy states to device 5\n",
                cudaGetErrorString(err));
        exit(EXIT_FAILURE);
      }
    }

    
    if (counter % 1000 == 0) { vfprintf(stdout, "Launching kernel %d\n", counter); }
    nextCandidateLexicographic_inPlace_grid<<<BLOCKS, THREADS_PER_BLOCK>>>(d_states, d_orderDelta);
    copyLastCandidateToBufferIfValid_grid<<<BLOCKS, THREADS_PER_BLOCK>>>(
      d_buffer, d_states, bufferPerThread
    );

    int zero = 0;
    err = cudaMemcpy(d_notFinishedCounter, &zero, sizeof(int), cudaMemcpyHostToDevice);
    if (err != cudaSuccess) {
      vfprintf(stderr, "Failed to memcpy zero\n",
              cudaGetErrorString(err));
      exit(EXIT_FAILURE);
    }
    allThreadsAreFinished_grid<<<BLOCKS,THREADS_PER_BLOCK>>>(d_states, d_notFinishedCounter);
    err = cudaMemcpy(&h_notFinishedCounter, d_notFinishedCounter, sizeof(int), cudaMemcpyDeviceToHost);
    if (err != cudaSuccess) {
      vfprintf(stderr, "Failed to memcpy notFinishedCounter\n",
              cudaGetErrorString(err));
      exit(EXIT_FAILURE);
    }
    hasCompleted = h_notFinishedCounter == 0;
    if (anyBufferIsFull(d_states, bufferPerThread)) {
      printf("Buffer full, copying\n");
      copyBufferDeviceToHostAndClear(d_buffer, h_buffer, h_states, d_states, bufferSize);
      saveHostBufferToFakeDisk(h_buffer, bufferNumElements);
    }

    // // useful for debugging step: copy d_states to host and print on screen
    // err = cudaMemcpy(h_states, d_states,  sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyDeviceToHost);
    // if (err != cudaSuccess) {
    //   vfprintf(stderr, "Failed to memcpy debug\n",
    //           cudaGetErrorString(err));
    //   exit(EXIT_FAILURE);
    // }
    // for (int i = 0; i < TOTAL_THREADS; i++) {
    // //   printf("Index %i\n", i);
    //   printfacln(h_states[i].lastCandidate, "h_states Last candidate");
    //   printfacln(h_states[i].bound, "h_states bound");

    // //   // printf("Index %i last: \n", i); printfac(h_states[i].lastCandidate);
    //   printf("Was valid: %s \n", h_states[0].wasValid ? "True" : "false");
    //   printf("endOfStream %s \n", h_states[i].endOfStream ? "true" : "false");
    // }
    // printf("\n");

    counter++  ;

  }

  copyBufferDeviceToHostAndClear(d_buffer, h_buffer, h_states, d_states, bufferSize);
  saveHostBufferToFakeDisk(h_buffer, bufferNumElements);

  printf("Has completed.\nNumber of results: %i\n", savedFactorizationCounter);
  int tempsum = 0;
  printf("\n");
  for (int i = 0; i < 1000; i++) {
    if (!isAllZeroes(&(savedFacs[i])) && phi(&(savedFacs[i]), &generators) != element) {
      printfac(savedFacs[i], "INVALID");
    }
  }
  printf("Kernels launched: %i\n", counter);
  time_t endTime = time(NULL);
  printf("Duration: %i\n", endTime - startTime);
  vfprintf(stdout, "Freeing allocations");

  //todo free all host and device buffers (they get freed on exit anyway)
}

